Safe and Secure Wireless Power Transfer Networks: Challenges and Opportunities in RF-Based Systems

RF-based wireless power transfer networks (WPTNs) are deployed to transfer power to embedded devices over the air via RF waves. Up until now, a considerable amount of effort has been devoted by researchers to design WPTNs that maximize several objectives such as harvested power, energy outage and charging delay. However, inherent security and safety issues are generally overlooked and these need to be solved if WPTNs are to be become widespread. This article focuses on safety and security problems related WPTNs and highlight their cruciality in terms of efficient and dependable operation of RF-based WPTNs. We provide a overview of new research opportunities in this emerging domain.

==> anc/color_map_harvesters.m <==
clear all;
close all;
clc;

colorbar_legend_scale_min=0;
colorbar_legend_scale_max=700;
clims=[colorbar_legend_scale_min colorbar_legend_scale_max];

% -------------------------------
% ----------Harvester 1----------
[X,Y] = meshgrid(-1:0.5:1);
Basis = 451;
Measure = [442, 576, 113, 649, 503; 
           449, 585, 18, 527, 455;
           449, 439, Basis, 489, 485;
           471, 505, 512, 509, 489;
           491, 496, 502, 509, 491];
Z = Measure;
xX=[-1:0.5:1];
yY=[-1:0.5:1];

figure('Position', [200, 200, 300, 300]);
colormap('jet');
imagesc(xX, yY, Z, clims);
xlabel({'X Coordinate (m)'});
ylabel({'Y Coordinate (m)'});
c=colorbar;
c.Limits = [colorbar_legend_scale_min colorbar_legend_scale_max];
ylabel(c,'Harvester 1 Voltage (mV)');
axis square;

colorbar_legend_scale_min=0;
colorbar_legend_scale_max=200;
clims=[colorbar_legend_scale_min colorbar_legend_scale_max];

% -------------------------------
% ----------Harvester 2----------
[X,Y] = meshgrid(-1:0.5:1);
Basis = 46;
Measure = [22, 111, 15, 15, 128; 
           11, 43, 15, 21, 53;
           14, 38, Basis, 84, 0;
           12, 8, 67, 195, 25;
           60, 61, 59, 81, 76];
Z = Measure;
xX=[-1:0.5:1];
yY=[-1:0.5:1];

figure('Position', [200, 200, 300, 300]);
colormap('jet');
imagesc(xX, yY, Z, clims);
xlabel({'X Coordinate (m)'});
ylabel({'Y Coordinate (m)'});
c=colorbar;
c.Limits = [colorbar_legend_scale_min colorbar_legend_scale_max];
ylabel(c,'Harvester 2 Voltage (mV)');
axis square;

% -------------------------------
% ----------Harvester 3----------
[X,Y] = meshgrid(-1:0.5:1);
Basis = 105;
Measure = [112, 125, 21, 174, 175; 
           145, 94, 23, 224, 168;
           107, 88, Basis, 182, 159;
           91, 113, 71, 96, 107;
           141, 96, 58, 151, 84];
Z = Measure;
xX=[-1:0.5:1];
yY=[-1:0.5:1];

figure('Position', [200, 200, 300, 300]);
colormap('jet');
imagesc(xX, yY, Z, clims);
xlabel({'X Coordinate (m)'});
ylabel({'Y Coordinate (m)'});
c=colorbar;
c.Limits = [colorbar_legend_scale_min colorbar_legend_scale_max];
ylabel(c,'Harvester 3 Voltage (mV)');
axis square;

% -------------------------------
% ----------Harvester 4----------
[X,Y] = meshgrid(-1:0.5:1);
Basis = 135;
Measure = [72, 171, 34, 126, 116; 
           148, 196, 10, 91, 84;
           87, 181, Basis, 85, 148;
           202, 77, 156, 140, 96;
           159, 105, 126, 134, 124];
Z = Measure;
xX=[-1:0.5:1];
yY=[-1:0.5:1];

figure('Position', [200, 200, 300, 300]);
colormap('jet');
imagesc(xX, yY, Z, clims);
xlabel({'X Coordinate (m)'});
ylabel({'Y Coordinate (m)'});
c=colorbar;
c.Limits = [colorbar_legend_scale_min colorbar_legend_scale_max];
ylabel(c,'Harvester 4 Voltage (mV)');
axis square;


